User-in-the-loop Evaluation of Multimodal LLMs for Activity Assistance

Our research investigates the capability of modern multimodal reasoning models, powered by Large Language Models (LLMs), to facilitate vision-powered assistants for multi-step daily activities. Such assistants must be able to 1) encode relevant visual history from the assistant's sensors, e.g., camera, 2) forecast future actions for accomplishing the activity, and 3) replan based on the user in the loop. To evaluate the first two capabilities, grounding visual history and forecasting in short and long horizons, we conduct benchmarking of two prominent classes of multimodal LLM approaches -- Socratic Models and Vision Conditioned Language Models (VCLMs) on video-based action anticipation tasks using offline datasets. These offline benchmarks, however, do not allow us to close the loop with the user, which is essential to evaluate the replanning capabilities and measure successful activity completion in assistive scenarios. To that end, we conduct a first-of-its-kind user study, with 18 participants performing 3 different multi-step cooking activities while wearing an egocentric observation device called Aria and following assistance from multimodal LLMs. We find that the Socratic approach outperforms VCLMs in both offline and online settings. We further highlight how grounding long visual history, common in activity assistance, remains challenging in current models, especially for VCLMs, and demonstrate that offline metrics do not indicate online performance.

==> files/ego4dlta_llama2chat_internvideo_13B.sh <==

RUN_ARGS="
    --fp16 True
    --log_level error
    --log_level_replica error
    --eval_only
    --device_map auto
    --low_cpu_mem_usage True
    --left_padding True
    --add_eos_token False
    --use_sep_token True
    --use_fast_tokenizer False
"

# --base_path [video_dir]
# --validation_file [validation_file]
# --dataset_name [dataset_name] # VideoQA / VideoCaptioning
# 
DATASET_ARGS="
    --base_path /checkpoint/rutadesai/experiments/brian/checkpoint/clips_resized/
    --validation_file \
    /private/home/bc2754/checkpoint/Ego4D_lta/lta_action_70B.jsonl
    --dataset_name FutureAction
"

GENERATION_ARGS="
    --batch_size_generation 1
    --max_length 500
    --do_sample True
"

# --checkpoints_perception_tokenizer [ckpt]
# --output_dir [out_dir]
EXP_ARGS="
    --task_type interleaved
    --experiment_name ego4dlta_llama2chat_howto_13B_iter98000
    --checkpoints_perception_tokenizer /checkpoint/tusharn/LLM_MM_aligner/vclm_checkpoints/8-11-23/llama2chat_howto_13B/perception_tokenizer_54000.pt
    --output_dir /checkpoint/rutadesai/experiments/brian/results_ruta/ego4dlta
"

# --model_name_or_path [LM_path]
# --modality_tokenizer_name [tokenizer_type]
# --tot_frames [tot_frames]
MODEL_ARGS="
    --modality video_interleaved
    --video_loader video_clip
    --max_seq_len 2000
    --tokenizer_type perceiverIO
    --n_prefix_embs 32
    --model_name_or_path /checkpoint/tusharn/pretrained_checkpoints/llama2/Llama-2-13b-chat-hf/
    --eval_config /checkpoint/rutadesai/experiments/brian/LLM_MM_aligner/experiments/eval/video/configs/llama2_chat_future_action.json
    --modality_tokenizer_name internvideo-MM-L-14
    --tot_frames 8 
"

CUDA_VISIBLE_DEVICES=0 python LLM_MM_aligner/evaluate_video.py \
    ${RUN_ARGS} \
    ${DATASET_ARGS} \
    ${MODEL_ARGS} \
    ${GENERATION_ARGS} \
    ${EXP_ARGS} \


==> scripts/vpa_llama2chat_internvideo_7B.sh <==

RUN_ARGS="
    --fp16 True
    --log_level error
    --log_level_replica error
    --eval_only
    --device_map auto
    --low_cpu_mem_usage True
    --left_padding True
    --add_eos_token False
    --use_sep_token True
    --use_fast_tokenizer False
"

# --base_path [video_dir]
# --validation_file [validation_file]
# --dataset_name [dataset_name] # VideoQA / VideoCaptioning
# 
DATASET_ARGS="
    --base_path /checkpoint/rutadesai/experiments/brian/checkpoint/cross_task_mp4_resize/
    --validation_file /checkpoint/rutadesai/experiments/brian/checkpoint/CrossTask/cross_task_vpa_videoclip_history.jsonl
    --dataset_name FutureAction
"

GENERATION_ARGS="
    --batch_size_generation 4
    --max_length 100
"

# --checkpoints_perception_tokenizer [ckpt]
# --output_dir [out_dir]
EXP_ARGS="
    --task_type interleaved
    --experiment_name vpa_llama_howto_7B_iter98000
    --checkpoints_perception_tokenizer /checkpoint/rutadesai/experiments/brian/checkpoint/pretrained_models/LLM_MM_aligner/instructllama7b_internvideo_howto_BS32_WDS/perception_tokenizer_47000.pt
    --output_dir /checkpoint/rutadesai/experiments/brian/results_ruta/vpa
"

# --model_name_or_path [LM_path]
# --modality_tokenizer_name [tokenizer_type]
# --tot_frames [tot_frames]
MODEL_ARGS="
    --modality video_interleaved
    --video_loader video_clip
    --max_seq_len 500
    --tokenizer_type perceiverIO
    --n_prefix_embs 32
    --model_name_or_path /checkpoint/rutadesai/experiments/brian/checkpoint/pretrained_models/LLM_MM_aligner/pretrained_checkpoints/llama7b_textonly_openAssistant
    --eval_config /checkpoint/rutadesai/experiments/brian/LLM_MM_aligner/experiments/eval/video/configs/llama2_chat_future_action.json
    --modality_tokenizer_name internvideo-MM-L-14
    --tot_frames 8
"

CUDA_VISIBLE_DEVICES=0,1,2,3,4,5,6,7 python LLM_MM_aligner/evaluate_video.py \
    ${RUN_ARGS} \
    ${DATASET_ARGS} \
    ${MODEL_ARGS} \
    ${GENERATION_ARGS} \
    ${EXP_ARGS} \


==> scripts/vpa_llama2chat_internvideo_7B_socratic.sh <==

RUN_ARGS="
    --fp16 True
    --log_level error
    --log_level_replica error
    --eval_only
    --device_map auto
    --low_cpu_mem_usage True
    --left_padding True
    --add_eos_token False
    --use_sep_token True
    --use_fast_tokenizer False
"

# --base_path [video_dir]
# --validation_file [validation_file]
# --dataset_name [dataset_name] # VideoQA / VideoCaptioning
# 
DATASET_ARGS="
    --base_path /checkpoint/rutadesai/experiments/brian/checkpoint/cross_task_mp4_resize/
    --validation_file /checkpoint/rutadesai/experiments/brian/checkpoint/CrossTask/cross_task_vpa_videoclip_history.jsonl
    --dataset_name FutureAction
"

GENERATION_ARGS="
    --batch_size_generation 4
    --max_length 100
"

# --checkpoints_perception_tokenizer [ckpt]
# --output_dir [out_dir]
EXP_ARGS="
    --task_type interleaved
    --experiment_name vpa_llama_howto_7B_iter98000_socratic
    --checkpoints_perception_tokenizer /checkpoint/bc2754/pretrained_models/LLM_MM_aligner/instructllama7b_internvideo_howto_BS32_WDS/perception_tokenizer_47000.pt
    --output_dir /checkpoint/rutadesai/experiments/brian/results_ruta/vpa
"

# --model_name_or_path [LM_path]
# --modality_tokenizer_name [tokenizer_type]
# --tot_frames [tot_frames]
MODEL_ARGS="
    --modality video_interleaved
    --video_loader video_clip
    --max_seq_len 500
    --tokenizer_type perceiverIO
    --n_prefix_embs 32
    --model_name_or_path /checkpoint/bc2754/pretrained_models/LLM_MM_aligner/pretrained_checkpoints/llama7b_textonly_openAssistant
    --eval_config /checkpoint/rutadesai/experiments/brian/LLM_MM_aligner/experiments/eval/video/configs/llama2_chat_future_action.json
    --modality_tokenizer_name internvideo-MM-L-14
    --tot_frames 8
"

CUDA_VISIBLE_DEVICES=0,1,2,3,4,5,6,7 python LLM_MM_aligner/evaluate_video_socratic.py \
    ${RUN_ARGS} \
    ${DATASET_ARGS} \
    ${MODEL_ARGS} \
    ${GENERATION_ARGS} \
    ${EXP_ARGS} \

